$F_4$ symmetric $\phi^3$ theory at four loops

The renormalization group functions for six dimensional scalar $\phi^3$ theory with an $F_4$ symmetry are provided at four loops in the modified minimal subtraction (MSbar) scheme. Aside from the anomalous dimension of $\phi$ and the $\beta$-function this includes the mass operator and a $\phi^2$-type operator. The anomalous dimension of the latter is computed explicitly at four loops for the $\mathbf{26}$ and $\mathbf{324}$ representations of $F_4$. The $\epsilon$ expansion of all the related critical exponents are determined to $O(\epsilon^4)$. For instance the value for $\Delta_\phi$ agrees with recent conformal bootstrap estimates in $5$ and $5.95$ dimensions. The renormalization group functions are also provided at four loops for the group $E_6$.

==> anc/phi3f4.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

           Electronic version of operator anomalous dimensions 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

The coupling constant is g and T* are the group invariants.

In the renormalization group functions zn is zeta(n) where zeta(z) is the 
Riemann zeta function.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_{O26} :=

- T3/2*g^2 + ( - 7*T2*T3 + 18*T3^2 + 12*T5)/48*g^4 

+ ( - 119*T2^2*T3 + 396*T2*T3^2 + 198*T2*T5 + 486*T3^3 + 2160*T3*T5*z3 

- 2556*T3*T5 - 864*T71 - 2592*T72*z3 + 864*T72)/1728*g^6 

+ (1728*T2^3*T3*z3 - 36961*T2^3*T3 - 15552*T2^2*T3^2*z3 + 188556*T2^2*T3^2 

+ 48492*T2^2*T5 + 23472*T2*T3^3 + 964224*T2*T3*T5*z3 - 326592*T2*T3*T5*z4 

- 820800*T2*T3*T5 - 233280*T2*T71 - 1073088*T2*T72*z3 + 419904*T2*T72*z4 

+ 233280*T2*T72 + 933120*T3^4*z3 - 1502712*T3^4 - 4157568*T3^2*T5*z3 

+ 933120*T3^2*T5*z4 + 3381696*T3^2*T5 + 2737152*T3*T71*z3 - 7464960*T3*T71*z5 

+ 3877632*T3*T71 + 3048192*T3*T72*z3 - 1119744*T3*T72*z4 - 3877632*T3*T72 

- 653184*T5^2*z3 + 660960*T5^2 + 3732480*T91*z3 - 3732480*T91*z5 + 373248*T91 

+ 3732480*T910*z3 - 3732480*T910*z5 - 746496*T911*z3 + 933120*T911*z5 

+ 1866240*T92*z3 - 1866240*T92*z5 - 4354560*T93*z3 + 6220800*T93*z5 

+ 1119744*T94*z3 - 373248*T94 - 6096384*T95*z3 + 8709120*T95*z5 

+ 3732480*T97*z3 - 3732480*T97*z5 - 2612736*T99*z3 

+ 3732480*T99*z5)/746496*g^8;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_{O324} :=

- 1/(N + 2)*g^2

+ (5*N + 22)/(24*(N + 2)^2*g^4

- (1728*N^2*z3 - 1465*N^2 - 8640*N*z3 + 13724*N + 7316 )/(864*(N + 2)^3)*g^6   

+ (3290976*N^3*z3 + 641520*N^3*z4 - 5870880*N^3*z5 + 1604411*N^3 

- 48224160*N^2*z3 - 2426112*N^2*z4 + 76515840*N^2*z5 - 17175342*N^2 

+ 105473664*N*z3 + 1353024*N*z4 - 165939840*N*z5 + 52790148*N + 2595456*z3 

- 3359232*z4 - 31726080*z5 + 53133016)/(373248*(N + 2)^4)*g^8;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


